Anatomy of maximal stop mixing in the MSSM

A Standard Model-like Higgs near 125 GeV in the MSSM requires multi-TeV stop masses, or a near-maximal contribution to its mass from stop mixing. We investigate the maximal mixing scenario, and in particular its prospects for being realized it in potentially realistic GUT models. We work out constraints on the possible GUT-scale soft terms, which we compare with what can be obtained from some well-known mechanisms of SUSY breaking mediation. Finally, we analyze two promising scenarios in detail, namely gaugino mediation and gravity mediation with non-universal Higgs masses.

==> anc/GM-1.slha.txt <==
# SOFTSUSY3.2.4
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.4         # version number
     4   Point invalid: stau LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.27925000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16637000e-05   # G_Fermi
     3    1.17600000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.20000000e+00   # mb(mb)
     6    1.73300000e+02   # Mtop(pole)
     7    1.77699000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.52759529e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    7.71820674e+02         # M_1(MX)
     2    7.71820674e+02         # M_2(MX)
     3    7.71820674e+02         # M_3(MX)
     11   -2.25417481e+03         # At(MX)
     12   -2.25417481e+03         # Ab(MX)
     13   -2.25417481e+03         # Atau(MX)
     23    1.34345613e+03         # mu(MX)
     26    1.98103638e+03         # mA(pole)
     31    0.00000000e+00         # meL(MX)
     32    0.00000000e+00         # mmuL(MX)
     33    0.00000000e+00         # mtauL(MX)
     34    0.00000000e+00         # meR(MX)
     35    0.00000000e+00         # mmuR(MX)
     36    0.00000000e+00         # mtauR(MX)
     41    0.00000000e+00         # mqL1(MX)
     42    0.00000000e+00         # mqL2(MX)
     43    0.00000000e+00         # mqL3(MX)
     44    0.00000000e+00         # muR(MX)
     45    0.00000000e+00         # mcR(MX)
     46    0.00000000e+00         # mtR(MX)
     47    0.00000000e+00         # mdR(MX)
     48    0.00000000e+00         # msR(MX)
     49    0.00000000e+00         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=0 TOLERANCE=1.00000000e-03
# mgut=1.55502329e+16 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.03871370e+01   # MW
        25     1.23018718e+02   # h0
        35     1.98208335e+03   # H0
        36     1.98100697e+03   # A0
        37     1.98133884e+03   # H+
   1000021     1.71191274e+03   # ~g
   1000022     3.25566511e+02   # ~neutralino(1)
   1000023     6.20119992e+02   # ~neutralino(2)
   1000024     6.20242252e+02   # ~chargino(1)
   1000025    -1.34056951e+03   # ~neutralino(3)
   1000035     1.34420938e+03   # ~neutralino(4)
   1000037     1.34430784e+03   # ~chargino(2)
   1000001     1.57150467e+03   # ~d_L
   1000002     1.56968715e+03   # ~u_L
   1000003     1.57148109e+03   # ~s_L
   1000004     1.56966353e+03   # ~c_L
   1000005     1.25708252e+03   # ~b_1
   1000006     7.29570075e+02   # ~t_1
   1000011     4.69015993e+02   # ~e_L
   1000012     4.62262504e+02   # ~nue_L
   1000013     4.68835340e+02   # ~mu_L
   1000014     4.62051187e+02   # ~numu_L
   1000015     2.21388049e+02   # ~stau_1
   1000016     3.93396048e+02   # ~nu_tau_L
   2000001     1.50728817e+03   # ~d_R
   2000002     1.48124573e+03   # ~u_R
   2000003     1.50725067e+03   # ~s_R
   2000004     1.48123319e+03   # ~c_R
   2000005     1.45087843e+03   # ~b_2
   2000006     1.30648578e+03   # ~t_2
   2000011     4.24712897e+02   # ~e_R
   2000013     4.24251861e+02   # ~mu_R
   2000015     4.18766155e+02   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -6.78852481e-02   # alpha
Block nmix  # neutralino mixing matrix
  1  1     9.99259209e-01   # N_{1,1}
  1  2    -3.96523284e-03   # N_{1,2}
  1  3     3.65072304e-02   # N_{1,3}
  1  4    -1.15122925e-02   # N_{1,4}
  2  1     7.17035779e-03   # N_{2,1}
  2  2     9.96337114e-01   # N_{2,2}
  2  3    -7.57258930e-02   # N_{2,3}
  2  4     3.90708261e-02   # N_{2,4}
  3  1    -1.75408621e-02   # N_{3,1}
  3  2     2.60456200e-02   # N_{3,2}
  3  3     7.06045082e-01   # N_{3,3}
  3  4     7.07470343e-01   # N_{3,4}
  4  1    -3.34953422e-02   # N_{4,1}
  4  2     8.13526703e-02   # N_{4,2}
  4  3     7.03159409e-01   # N_{4,3}
  4  4    -7.05568318e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1     9.94300515e-01   # U_{1,1}
  1  2    -1.06613719e-01   # U_{1,2}
  2  1     1.06613719e-01   # U_{2,1}
  2  2     9.94300515e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1     9.98444348e-01   # V_{1,1}
  1  2    -5.57573718e-02   # V_{1,2}
  2  1     5.57573718e-02   # V_{2,1}
  2  2     9.98444348e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     2.97995308e-01   # F_{11}
  1  2     9.54567335e-01   # F_{12}
  2  1     9.54567335e-01   # F_{21}
  2  2    -2.97995308e-01   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     9.94932995e-01   # F_{11}
  1  2     1.00540220e-01   # F_{12}
  2  1    -1.00540220e-01   # F_{21}
  2  2     9.94932995e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     3.37908551e-01   # F_{11}
  1  2     9.41178947e-01   # F_{12}
  2  1     9.41178947e-01   # F_{21}
  2  2    -3.37908551e-01   # F_{22}
Block gauge Q= 9.63139428e+02  
     1     3.62245145e-01   # g'(Q)MSSM DRbar
     2     6.39859761e-01   # g(Q)MSSM DRbar
     3     1.04855154e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.63139428e+02  
  3  3     8.44757953e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.63139428e+02  
  3  3     1.94341367e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.63139428e+02  
  3  3     1.53476159e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.63139428e+02  # Higgs mixing parameters
     1     1.34345513e+03   # mu(Q)MSSM DRbar
     2     1.47933886e+01   # tan beta(Q)MSSM DRbar
     3     2.43832931e+02   # higgs vev(Q)MSSM DRbar
     4     4.02151492e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.63139428e+02 # MSSM DRbar SUSY breaking parameters
     1     3.29735730e+02   # M_1(Q)
     2     6.07675757e+02   # M_2(Q)
     3     1.69620015e+03   # M_3(Q)
    21     2.12390496e+06   # mH1^2(Q)
    22    -1.78636421e+06   # mH2^2(Q)
    31     4.58640515e+02   # meL(Q)
    32     4.58428334e+02   # mmuL(Q)
    33     3.90218143e+02   # mtauL(Q)
    34     4.21422503e+02   # meR(Q)
    35     4.20957465e+02   # mmuR(Q)
    36     2.46203460e+02   # mtauR(Q)
    41     1.53970297e+03   # mqL1(Q)
    42     1.53967930e+03   # mqL2(Q)
    43     1.24367463e+03   # mqL3(Q)
    44     1.45252116e+03   # muR(Q)
    45     1.45250863e+03   # mcR(Q)
    46     7.73144564e+02   # mtR(Q)
    47     1.47843627e+03   # mdR(Q)
    48     1.47839874e+03   # msR(Q)
    49     1.41843421e+03   # mbR(Q)
Block au Q= 9.63139428e+02  
  1  1    -3.25448872e+03   # Au(Q)MSSM DRbar
  2  2    -3.25446026e+03   # Ac(Q)MSSM DRbar
  3  3    -2.15027034e+03   # At(Q)MSSM DRbar
Block ad Q= 9.63139428e+02  
  1  1    -4.28437742e+03   # Ad(Q)MSSM DRbar
  2  2    -4.28433723e+03   # As(Q)MSSM DRbar
  3  3    -3.86747178e+03   # Ab(Q)MSSM DRbar
Block ae Q= 9.63139428e+02  
  1  1    -2.64352680e+03   # Ae(Q)MSSM DRbar
  2  2    -2.64336103e+03   # Amu(Q)MSSM DRbar
  3  3    -2.59330331e+03   # Atau(Q)MSSM DRbar
Block MGUT 
     0     1.55502329e+16   # M_GUT
     1     7.08321607e-01   # g1 
     2     7.08323215e-01   # g2 
     3     7.01271138e-01   # g3 
     4     4.98002774e-01   # Yt 
     5     7.78194697e-02   # Yb 
     6     1.08576464e-01   # Ytau 
     7     9.63139428e+02   # MSUSY 
     8     2.24357461e+06   # HuGUT 
     9     3.42077392e+05   # HdGUT 


==> anc/GM-2.slha.txt <==
# SOFTSUSY3.2.4
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.4         # version number
     4   Point invalid: stau LSP
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.27925000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16637000e-05   # G_Fermi
     3    1.17600000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.20000000e+00   # mb(mb)
     6    1.73300000e+02   # Mtop(pole)
     7    1.77699000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.00895326e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    9.73702225e+02         # M_1(MX)
     2    9.73702225e+02         # M_2(MX)
     3    9.73702225e+02         # M_3(MX)
     11   -2.09859808e+03         # At(MX)
     12   -2.09859808e+03         # Ab(MX)
     13   -2.09859808e+03         # Atau(MX)
     23    2.73345912e+02         # mu(MX)
     26    1.63969172e+03         # mA(pole)
     31    0.00000000e+00         # meL(MX)
     32    0.00000000e+00         # mmuL(MX)
     33    0.00000000e+00         # mtauL(MX)
     34    0.00000000e+00         # meR(MX)
     35    0.00000000e+00         # mmuR(MX)
     36    0.00000000e+00         # mtauR(MX)
     41    0.00000000e+00         # mqL1(MX)
     42    0.00000000e+00         # mqL2(MX)
     43    0.00000000e+00         # mqL3(MX)
     44    0.00000000e+00         # muR(MX)
     45    0.00000000e+00         # mcR(MX)
     46    0.00000000e+00         # mtR(MX)
     47    0.00000000e+00         # mdR(MX)
     48    0.00000000e+00         # msR(MX)
     49    0.00000000e+00         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=0 TOLERANCE=1.00000000e-03
# mgut=1.41570778e+16 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.03896229e+01   # MW
        25     1.23385309e+02   # h0
        35     1.63980328e+03   # H0
        36     1.63969374e+03   # A0
        37     1.64185464e+03   # H+
   1000021     2.12044766e+03   # ~g
   1000022     2.62750212e+02   # ~neutralino(1)
   1000023    -2.82050462e+02   # ~neutralino(2)
   1000024     2.73507212e+02   # ~chargino(1)
   1000025     4.19824393e+02   # ~neutralino(3)
   1000035     7.95272018e+02   # ~neutralino(4)
   1000037     7.95081382e+02   # ~chargino(2)
   1000001     1.93318809e+03   # ~d_L
   1000002     1.93175968e+03   # ~u_L
   1000003     1.93317373e+03   # ~s_L
   1000004     1.93174531e+03   # ~c_L
   1000005     1.51831613e+03   # ~b_1
   1000006     8.21356623e+02   # ~t_1
   1000011     6.74762690e+02   # ~e_L
   1000012     6.69963191e+02   # ~nue_L
   1000013     6.74609030e+02   # ~mu_L
   1000014     6.69900048e+02   # ~numu_L
   1000015     1.16443241e+02   # ~stau_1
   1000016     6.50647672e+02   # ~nu_tau_L
   2000001     1.84088855e+03   # ~d_R
   2000002     1.86837436e+03   # ~u_R
   2000003     1.84087309e+03   # ~s_R
   2000004     1.86835948e+03   # ~c_R
   2000005     1.81394461e+03   # ~b_2
   2000006     1.54947596e+03   # ~t_2
   2000011     2.54533351e+02   # ~e_R
   2000013     2.54198028e+02   # ~mu_R
   2000015     6.55748294e+02   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -1.03235745e-01   # alpha
Block nmix  # neutralino mixing matrix
  1  1     2.21952241e-01   # N_{1,1}
  1  2    -1.11165556e-01   # N_{1,2}
  1  3     7.00655549e-01   # N_{1,3}
  1  4    -6.68925425e-01   # N_{1,4}
  2  1    -4.09989234e-02   # N_{2,1}
  2  2     4.72989766e-02   # N_{2,2}
  2  3     6.99829758e-01   # N_{2,3}
  2  4     7.11561806e-01   # N_{2,4}
  3  1     9.74091357e-01   # N_{3,1}
  3  2     4.18028886e-02   # N_{3,2}
  3  3    -1.29453843e-01   # N_{3,3}
  3  4     1.80666126e-01   # N_{3,4}
  4  1    -1.42238866e-02   # N_{4,1}
  4  2     9.91795112e-01   # N_{4,2}
  4  3     5.06143618e-02   # N_{4,3}
  4  4    -1.16526061e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -7.11858335e-02   # U_{1,1}
  1  2     9.97463071e-01   # U_{1,2}
  2  1    -9.97463071e-01   # U_{2,1}
  2  2    -7.11858335e-02   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -1.62477583e-01   # V_{1,1}
  1  2     9.86712235e-01   # V_{1,2}
  2  1    -9.86712235e-01   # V_{2,1}
  2  2    -1.62477583e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     2.14343362e-01   # F_{11}
  1  2     9.76758375e-01   # F_{12}
  2  1     9.76758375e-01   # F_{21}
  2  2    -2.14343362e-01   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     9.99863757e-01   # F_{11}
  1  2     1.65065960e-02   # F_{12}
  2  1    -1.65065960e-02   # F_{21}
  2  2     9.99863757e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     2.27973459e-02   # F_{11}
  1  2     9.99740107e-01   # F_{12}
  2  1     9.99740107e-01   # F_{21}
  2  2    -2.27973459e-02   # F_{22}
Block gauge Q= 1.13968521e+03  
     1     3.63233334e-01   # g'(Q)MSSM DRbar
     2     6.40720865e-01   # g(Q)MSSM DRbar
     3     1.03875129e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.13968521e+03  
  3  3     8.44763821e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.13968521e+03  
  3  3     1.35029208e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.13968521e+03  
  3  3     1.00951325e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.13968521e+03  # Higgs mixing parameters
     1     2.73345860e+02   # mu(Q)MSSM DRbar
     2     9.73542578e+00   # tan beta(Q)MSSM DRbar
     3     2.43041179e+02   # higgs vev(Q)MSSM DRbar
     4     2.72294679e+06   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.13968521e+03 # MSSM DRbar SUSY breaking parameters
     1     4.17315058e+02   # M_1(Q)
     2     7.66930550e+02   # M_2(Q)
     3     2.10672960e+03   # M_3(Q)
    21     2.58066938e+06   # mH1^2(Q)
    22    -4.95284053e+04   # mH2^2(Q)
    31     6.65607809e+02   # meL(Q)
    32     6.65544424e+02   # mmuL(Q)
    33     6.46457811e+02   # mtauL(Q)
    34     2.39733099e+02   # meR(Q)
    35     2.39378265e+02   # mmuR(Q)
    36     8.26848169e+01   # mtauR(Q)
    41     1.89851006e+03   # mqL1(Q)
    42     1.89849568e+03   # mqL2(Q)
    43     1.50979467e+03   # mqL3(Q)
    44     1.83805895e+03   # muR(Q)
    45     1.83804411e+03   # mcR(Q)
    46     8.76571416e+02   # mtR(Q)
    47     1.80967454e+03   # mdR(Q)
    48     1.80965912e+03   # msR(Q)
    49     1.78265129e+03   # mbR(Q)
Block au Q= 1.13968521e+03  
  1  1    -3.54334818e+03   # Au(Q)MSSM DRbar
  2  2    -3.54332527e+03   # Ac(Q)MSSM DRbar
  3  3    -2.40408926e+03   # At(Q)MSSM DRbar
Block ad Q= 1.13968521e+03  
  1  1    -4.65696065e+03   # Ad(Q)MSSM DRbar
  2  2    -4.65693917e+03   # As(Q)MSSM DRbar
  3  3    -4.25477458e+03   # Ab(Q)MSSM DRbar
Block ae Q= 1.13968521e+03  
  1  1    -2.64675840e+03   # Ae(Q)MSSM DRbar
  2  2    -2.64668872e+03   # Amu(Q)MSSM DRbar
  3  3    -2.62588427e+03   # Atau(Q)MSSM DRbar
Block MGUT 
     0     1.41570778e+16   # M_GUT
     1     7.08745145e-01   # g1 
     2     7.08748164e-01   # g2 
     3     6.99936145e-01   # g3 
     4     5.06783248e-01   # Yt 
     5     5.43092777e-02   # Yb 
     6     7.06728717e-02   # Ytau 
     7     1.13968521e+03   # MSUSY 
     8     2.31505846e+06   # HuGUT 
     9     3.74198370e+06   # HdGUT 


==> anc/NUHM-1.slha.txt <==
# SOFTSUSY3.2.4
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.4         # version number
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.27925000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16637000e-05   # G_Fermi
     3    1.17600000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.20000000e+00   # mb(mb)
     6    1.73300000e+02   # Mtop(pole)
     7    1.77699000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.47370349e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    8.32996912e+02         # M_1(MX)
     2    8.32996912e+02         # M_2(MX)
     3    8.32996912e+02         # M_3(MX)
     11   -2.33622822e+03         # At(MX)
     12   -2.33622822e+03         # Ab(MX)
     13   -2.33622822e+03         # Atau(MX)
     23    3.29288569e+02         # mu(MX)
     26    3.29879318e+02         # mA(pole)
     31    7.59189472e+02         # meL(MX)
     32    7.59189472e+02         # mmuL(MX)
     33    7.59189472e+02         # mtauL(MX)
     34    7.59189472e+02         # meR(MX)
     35    7.59189472e+02         # mmuR(MX)
     36    7.59189472e+02         # mtauR(MX)
     41    7.59189472e+02         # mqL1(MX)
     42    7.59189472e+02         # mqL2(MX)
     43    7.59189472e+02         # mqL3(MX)
     44    7.59189472e+02         # muR(MX)
     45    7.59189472e+02         # mcR(MX)
     46    7.59189472e+02         # mtR(MX)
     47    7.59189472e+02         # mdR(MX)
     48    7.59189472e+02         # msR(MX)
     49    7.59189472e+02         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=0 TOLERANCE=1.00000000e-03
# mgut=1.70459519e+16 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.03856180e+01   # MW
        25     1.23577167e+02   # h0
        35     3.30174498e+02   # H0
        36     3.29921456e+02   # A0
        37     3.39511804e+02   # H+
   1000021     1.86276777e+03   # ~g
   1000022     3.02052651e+02   # ~neutralino(1)
   1000023    -3.38228844e+02   # ~neutralino(2)
   1000024     3.26524025e+02   # ~chargino(1)
   1000025     3.75008701e+02   # ~neutralino(3)
   1000035     6.86934374e+02   # ~neutralino(4)
   1000037     6.86694991e+02   # ~chargino(2)
   1000001     1.83151683e+03   # ~d_L
   1000002     1.83000808e+03   # ~u_L
   1000003     1.83149458e+03   # ~s_L
   1000004     1.82998580e+03   # ~c_L
   1000005     1.36020962e+03   # ~b_1
   1000006     6.51940446e+02   # ~t_1
   1000011     9.92395534e+02   # ~e_L
   1000012     9.89034854e+02   # ~nue_L
   1000013     9.92466546e+02   # ~mu_L
   1000014     9.88948658e+02   # ~numu_L
   1000015     6.03725266e+02   # ~stau_1
   1000016     9.61723550e+02   # ~nu_tau_L
   2000001     1.75401064e+03   # ~d_R
   2000002     1.81791062e+03   # ~u_R
   2000003     1.75397978e+03   # ~s_R
   2000004     1.81789496e+03   # ~c_R
   2000005     1.69706450e+03   # ~b_2
   2000006     1.39551010e+03   # ~t_2
   2000011     6.84683160e+02   # ~e_R
   2000013     6.84431937e+02   # ~mu_R
   2000015     9.65299654e+02   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -8.77488082e-02   # alpha
Block nmix  # neutralino mixing matrix
  1  1     5.37014050e-01   # N_{1,1}
  1  2    -1.28412008e-01   # N_{1,2}
  1  3     6.14376158e-01   # N_{1,3}
  1  4    -5.63620620e-01   # N_{1,4}
  2  1    -4.27830647e-02   # N_{2,1}
  2  2     5.17169389e-02   # N_{2,2}
  2  3     7.00236700e-01   # N_{2,3}
  2  4     7.10748571e-01   # N_{2,4}
  3  1     8.42208862e-01   # N_{3,1}
  3  2     1.09835372e-01   # N_{3,2}
  3  3    -3.54038387e-01   # N_{3,3}
  3  4     3.91506378e-01   # N_{3,4}
  4  1    -2.16737612e-02   # N_{4,1}
  4  2     9.84262112e-01   # N_{4,2}
  4  3     8.28693032e-02   # N_{4,3}
  4  4    -1.54567206e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1    -1.16731722e-01   # U_{1,1}
  1  2     9.93163484e-01   # U_{1,2}
  2  1    -9.93163484e-01   # U_{2,1}
  2  2    -1.16731722e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1    -2.16239517e-01   # V_{1,1}
  1  2     9.76340346e-01   # V_{1,2}
  2  1    -9.76340346e-01   # V_{2,1}
  2  2    -2.16239517e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     2.30856165e-01   # F_{11}
  1  2     9.72987889e-01   # F_{12}
  2  1     9.72987889e-01   # F_{21}
  2  2    -2.30856165e-01   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     9.99800645e-01   # F_{11}
  1  2     1.99667274e-02   # F_{12}
  2  1    -1.99667274e-02   # F_{21}
  2  2     9.99800645e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     2.35254604e-02   # F_{11}
  1  2     9.99723238e-01   # F_{12}
  2  1     9.99723238e-01   # F_{21}
  2  2    -2.35254604e-02   # F_{22}
Block gauge Q= 9.67746545e+02  
     1     3.62217830e-01   # g'(Q)MSSM DRbar
     2     6.40572496e-01   # g(Q)MSSM DRbar
     3     1.04559425e+00   # g3(Q)MSSM DRbar
Block yu Q= 9.67746545e+02  
  3  3     8.46690545e-01   # Yt(Q)MSSM DRbar
Block yd Q= 9.67746545e+02  
  3  3     2.00658833e-01   # Yb(Q)MSSM DRbar
Block ye Q= 9.67746545e+02  
  3  3     1.47968383e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 9.67746545e+02  # Higgs mixing parameters
     1     3.29289113e+02   # mu(Q)MSSM DRbar
     2     1.42702370e+01   # tan beta(Q)MSSM DRbar
     3     2.43133529e+02   # higgs vev(Q)MSSM DRbar
     4     1.73190349e+05   # mA^2(Q)MSSM DRbar
Block msoft Q= 9.67746545e+02 # MSSM DRbar SUSY breaking parameters
     1     3.54587924e+02   # M_1(Q)
     2     6.54985336e+02   # M_2(Q)
     3     1.82796794e+03   # M_3(Q)
    21    -1.38544126e+04   # mH1^2(Q)
    22    -1.19544507e+05   # mH2^2(Q)
    31     9.87864846e+02   # meL(Q)
    32     9.87778453e+02   # mmuL(Q)
    33     9.61950495e+02   # mtauL(Q)
    34     6.81129818e+02   # meR(Q)
    35     6.80877385e+02   # mmuR(Q)
    36     6.01754347e+02   # mtauR(Q)
    41     1.80333106e+03   # mqL1(Q)
    42     1.80330859e+03   # mqL2(Q)
    43     1.35512429e+03   # mqL3(Q)
    44     1.79315296e+03   # muR(Q)
    45     1.79313717e+03   # mcR(Q)
    46     7.15903066e+02   # mtR(Q)
    47     1.72835150e+03   # mdR(Q)
    48     1.72832051e+03   # msR(Q)
    49     1.67437234e+03   # mbR(Q)
Block au Q= 9.67746545e+02  
  1  1    -3.43505407e+03   # Au(Q)MSSM DRbar
  2  2    -3.43502470e+03   # Ac(Q)MSSM DRbar
  3  3    -2.26429470e+03   # At(Q)MSSM DRbar
Block ad Q= 9.67746545e+02  
  1  1    -4.52313777e+03   # Ad(Q)MSSM DRbar
  2  2    -4.52309765e+03   # As(Q)MSSM DRbar
  3  3    -4.07780006e+03   # Ab(Q)MSSM DRbar
Block ae Q= 9.67746545e+02  
  1  1    -2.75777737e+03   # Ae(Q)MSSM DRbar
  2  2    -2.75761545e+03   # Amu(Q)MSSM DRbar
  3  3    -2.70906342e+03   # Atau(Q)MSSM DRbar
Block MGUT 
     0     1.70459519e+16   # M_GUT
     1     7.09479237e-01   # g1 
     2     7.09483048e-01   # g2 
     3     6.99806996e-01   # g3 
     4     5.02705354e-01   # Yt 
     5     8.05246092e-02   # Yb 
     6     1.04454523e-01   # Ytau 
     7     9.67746545e+02   # MSUSY 
     8     -7.46416444e+04   # HuGUT 
     9     3.96508189e+06   # HdGUT 


==> anc/NUHM-2.slha.txt <==
# SOFTSUSY3.2.4
# B.C. Allanach, Comput. Phys. Commun. 143 (2002) 305-331, hep-ph/0104145
Block SPINFO         # Program information
     1   SOFTSUSY    # spectrum calculator
     2   3.2.4         # version number
Block MODSEL  # Select model
     1    0   # nonUniversal
Block SMINPUTS   # Standard Model inputs
     1    1.27925000e+02   # alpha_em^(-1)(MZ) SM MSbar
     2    1.16637000e-05   # G_Fermi
     3    1.17600000e-01   # alpha_s(MZ)MSbar
     4    9.11876000e+01   # MZ(pole)
     5    4.20000000e+00   # mb(mb)
     6    1.73300000e+02   # Mtop(pole)
     7    1.77699000e+00   # Mtau(pole)
Block MINPAR  # SUSY breaking input parameters
     3    1.93770172e+01   # tanb
Block EXTPAR          # non-universal SUSY breaking parameters
     1    7.36125898e+02         # M_1(MX)
     2    7.36125898e+02         # M_2(MX)
     3    7.36125898e+02         # M_3(MX)
     11   -4.14010160e+03         # At(MX)
     12   -4.14010160e+03         # Ab(MX)
     13   -4.14010160e+03         # Atau(MX)
     23    1.04901274e+03         # mu(MX)
     26    6.78268435e+02         # mA(pole)
     31    2.29488852e+03         # meL(MX)
     32    2.29488852e+03         # mmuL(MX)
     33    2.29488852e+03         # mtauL(MX)
     34    2.29488852e+03         # meR(MX)
     35    2.29488852e+03         # mmuR(MX)
     36    2.29488852e+03         # mtauR(MX)
     41    2.29488852e+03         # mqL1(MX)
     42    2.29488852e+03         # mqL2(MX)
     43    2.29488852e+03         # mqL3(MX)
     44    2.29488852e+03         # muR(MX)
     45    2.29488852e+03         # mcR(MX)
     46    2.29488852e+03         # mtR(MX)
     47    2.29488852e+03         # mdR(MX)
     48    2.29488852e+03         # msR(MX)
     49    2.29488852e+03         # mbR(MX)
# Low energy data in SOFTSUSY: MIXING=0 TOLERANCE=1.00000000e-03
# mgut=1.73968574e+16 GeV
Block MASS   # Mass spectrum
# PDG code     mass                     particle
        24     8.03882234e+01   # MW
        25     1.25246265e+02   # h0
        35     6.78124527e+02   # H0
        36     6.78448610e+02   # A0
        37     6.83172805e+02   # H+
   1000021     1.74928108e+03   # ~g
   1000022     3.18880994e+02   # ~neutralino(1)
   1000023     6.10676229e+02   # ~neutralino(2)
   1000024     6.10786327e+02   # ~chargino(1)
   1000025    -1.05225782e+03   # ~neutralino(3)
   1000035     1.05798834e+03   # ~neutralino(4)
   1000037     1.05866012e+03   # ~chargino(2)
   1000001     2.68244484e+03   # ~d_L
   1000002     2.68145077e+03   # ~u_L
   1000003     2.68239344e+03   # ~s_L
   1000004     2.68139935e+03   # ~c_L
   1000005     1.87280249e+03   # ~b_1
   1000006     8.62200423e+02   # ~t_1
   1000011     2.38705961e+03   # ~e_L
   1000012     2.38546386e+03   # ~nue_L
   1000013     2.38730632e+03   # ~mu_L
   1000014     2.38524425e+03   # ~numu_L
   1000015     2.06389932e+03   # ~stau_1
   1000016     2.31916034e+03   # ~nu_tau_L
   2000001     2.63770373e+03   # ~d_R
   2000002     2.72404324e+03   # ~u_R
   2000003     2.63762373e+03   # ~s_R
   2000004     2.72401887e+03   # ~c_R
   2000005     2.49263448e+03   # ~b_2
   2000006     1.89365934e+03   # ~t_2
   2000011     2.20971448e+03   # ~e_R
   2000013     2.20923873e+03   # ~mu_R
   2000015     2.32114251e+03   # ~stau_2
# Higgs mixing
Block alpha   # Effective Higgs mixing parameter
          -5.58377252e-02   # alpha
Block nmix  # neutralino mixing matrix
  1  1     9.98651515e-01   # N_{1,1}
  1  2    -5.42084482e-03   # N_{1,2}
  1  3     4.86362032e-02   # N_{1,3}
  1  4    -1.73287553e-02   # N_{1,4}
  2  1     1.20797923e-02   # N_{2,1}
  2  2     9.91122505e-01   # N_{2,2}
  2  3    -1.12959268e-01   # N_{2,3}
  2  4     6.90685297e-02   # N_{2,4}
  3  1    -2.19156744e-02   # N_{3,1}
  3  2     3.13758559e-02   # N_{3,2}
  3  3     7.05598676e-01   # N_{3,3}
  3  4     7.07577393e-01   # N_{3,4}
  4  1    -4.54855298e-02   # N_{4,1}
  4  2     1.29082724e-01   # N_{4,2}
  4  3     6.97857601e-01   # N_{4,3}
  4  4    -7.03038751e-01   # N_{4,4}
Block Umix  # chargino U mixing matrix 
  1  1     9.87088165e-01   # U_{1,1}
  1  2    -1.60177883e-01   # U_{1,2}
  2  1     1.60177883e-01   # U_{2,1}
  2  2     9.87088165e-01   # U_{2,2}
Block Vmix  # chargino V mixing matrix 
  1  1     9.95080914e-01   # V_{1,1}
  1  2    -9.90655067e-02   # V_{1,2}
  2  1     9.90655067e-02   # V_{2,1}
  2  2     9.95080914e-01   # V_{2,2}
Block stopmix  # stop mixing matrix
  1  1     1.45066873e-01   # F_{11}
  1  2     9.89421853e-01   # F_{12}
  2  1     9.89421853e-01   # F_{21}
  2  2    -1.45066873e-01   # F_{22}
Block sbotmix  # sbottom mixing matrix
  1  1     9.99789798e-01   # F_{11}
  1  2     2.05026722e-02   # F_{12}
  2  1    -2.05026722e-02   # F_{21}
  2  2     9.99789798e-01   # F_{22}
Block staumix  # stau mixing matrix
  1  1     3.82390038e-02   # F_{11}
  1  2     9.99268622e-01   # F_{12}
  2  1     9.99268622e-01   # F_{21}
  2  2    -3.82390038e-02   # F_{22}
Block gauge Q= 1.23294856e+03  
     1     3.62130919e-01   # g'(Q)MSSM DRbar
     2     6.38294452e-01   # g(Q)MSSM DRbar
     3     1.03816775e+00   # g3(Q)MSSM DRbar
Block yu Q= 1.23294856e+03  
  3  3     8.41272092e-01   # Yt(Q)MSSM DRbar
Block yd Q= 1.23294856e+03  
  3  3     2.61312456e-01   # Yb(Q)MSSM DRbar
Block ye Q= 1.23294856e+03  
  3  3     1.94425754e-01   # Ytau(Q)MSSM DRbar
Block hmix Q= 1.23294856e+03  # Higgs mixing parameters
     1     1.04901395e+03   # mu(Q)MSSM DRbar
     2     1.87433788e+01   # tan beta(Q)MSSM DRbar
     3     2.43073369e+02   # higgs vev(Q)MSSM DRbar
     4     8.99944859e+05   # mA^2(Q)MSSM DRbar
Block msoft Q= 1.23294856e+03 # MSSM DRbar SUSY breaking parameters
     1     3.18675128e+02   # M_1(Q)
     2     5.85660881e+02   # M_2(Q)
     3     1.60425540e+03   # M_3(Q)
    21    -7.04032433e+05   # mH1^2(Q)
    22    -1.12164451e+06   # mH2^2(Q)
    31     2.38240929e+03   # meL(Q)
    32     2.38219013e+03   # mmuL(Q)
    33     2.31667493e+03   # mtauL(Q)
    34     2.20755255e+03   # meR(Q)
    35     2.20707706e+03   # mmuR(Q)
    36     2.06202801e+03   # mtauR(Q)
    41     2.65556049e+03   # mqL1(Q)
    42     2.65550883e+03   # mqL2(Q)
    43     1.85556071e+03   # mqL3(Q)
    44     2.70135321e+03   # muR(Q)
    45     2.70132871e+03   # mcR(Q)
    46     8.33279534e+02   # mtR(Q)
    47     2.61479631e+03   # mdR(Q)
    48     2.61471575e+03   # msR(Q)
    49     2.47204919e+03   # mbR(Q)
Block au Q= 1.23294856e+03  
  1  1    -4.42313469e+03   # Au(Q)MSSM DRbar
  2  2    -4.42308105e+03   # Ac(Q)MSSM DRbar
  3  3    -2.71595755e+03   # At(Q)MSSM DRbar
Block ad Q= 1.23294856e+03  
  1  1    -5.89821095e+03   # Ad(Q)MSSM DRbar
  2  2    -5.89811834e+03   # As(Q)MSSM DRbar
  3  3    -5.18860189e+03   # Ab(Q)MSSM DRbar
Block ae Q= 1.23294856e+03  
  1  1    -4.36784702e+03   # Ae(Q)MSSM DRbar
  2  2    -4.36738429e+03   # Amu(Q)MSSM DRbar
  3  3    -4.22796652e+03   # Atau(Q)MSSM DRbar
Block MGUT 
     0     1.73968574e+16   # M_GUT
     1     7.05671224e-01   # g1 
     2     7.05672534e-01   # g2 
     3     6.98894258e-01   # g3 
     4     5.06298618e-01   # Yt 
     5     1.08270935e-01   # Yb 
     6     1.40374156e-01   # Ytau 
     7     1.23294856e+03   # MSUSY 
     8     3.20077853e+05   # HuGUT 
     9     9.18099047e+06   # HdGUT 

